Fermi Large Area Telescope Third Source Catalog

We present the third Fermi Large Area Telescope source catalog (3FGL) of sources in the 100 MeV-300 GeV range. Based on the first four years of science data from the Fermi Gamma-ray Space Telescope mission, it is the deepest yet in this energy range. Relative to the 2FGL catalog, the 3FGL catalog incorporates twice as much data as well as a number of analysis improvements, including improved calibrations at the event reconstruction level, an updated model for Galactic diffuse gamma-ray emission, a refined procedure for source detection, and improved methods for associating LAT sources with potential counterparts at other wavelengths. The 3FGL catalog includes 3033 sources above 4 sigma significance, with source location regions, spectral properties, and monthly light curves for each. Of these, 78 are flagged as potentially being due to imperfections in the model for Galactic diffuse emission. Twenty-five sources are modeled explicitly as spatially extended, and overall 232 sources are considered as identified based on angular extent or correlated variability (periodic or otherwise) observed at other wavelengths. For 1009 sources we have not found plausible counterparts at other wavelengths. More than 1100 of the identified or associated sources are active galaxies of the blazar class; several other classes of non-blazar active galaxies are also represented in the 3FGL. Pulsars represent the largest Galactic source class. From source counts of Galactic sources we estimate the contribution of unresolved sources to the Galactic diffuse emission is ~3% at 1 GeV.

==> anc/table11_full.fits <==
SIMPLE  =                    T / Written by IDL:  Wed Apr 29 16:26:30 2015      BITPIX  =                    8 / Character data                                 NAXIS   =                    0 /number of data axes                             EXTEND  =                    T / There are standard extensions                  COMMENT This file has a complete version of Table 11 of the 3FGL catalog        COMMENT paper in FITS binary table format.                                      COMMENT In the following 4 binary tables not all the columns                    COMMENT are identical.                                                          COMMENT lost_0FGL table does not contain the spectral index column              COMMENT lost_0FGL table contains the radius of the 95% confidence region        COMMENT named 0FGL_Conf_95_Radius                                               COMMENT lost_1FHL table does not contain the variability index column           COMMENT                                                                         COMMENT                                                                         COMMENT There are four following BINTABLEs.                                     NTABLE  =                    4 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  112 / width of table in bytes                        NAXIS2  =                  283 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   14 / number of columns                              EXTNAME = 'lost_2FGL'                                                           TTYPE1  = '2FGL_Source_Name'   / label for column 1                             TFORM1  = '18A     '           / format for column 1                            TTYPE2  = '2FGL_ASSOC'         / label for column 2                             TFORM2  = '21A     '           / format for column 2                            TTYPE3  = '2FGL_GLON'          / label for column 3                             TFORM3  = 'E       '           / format for column 3                            TTYPE4  = '2FGL_GLAT'          / label for column 4                             TFORM4  = 'E       '           / format for column 4                            TTYPE5  = '2FGL_Conf_95_SemiMajor' / label for column 5                         TFORM5  = 'E       '           / format for column 5                            TTYPE6  = '2FGL_Signif_Avg'    / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = '2FGL_Spectral_Index' / label for column 7                            TFORM7  = 'E       '           / format for column 7                            TTYPE8  = '2FGL_var_flag'      / label for column 8                             TFORM8  = 'L       '           / format for column 8                            TTYPE9  = '3FGL<d99'           / label for column 9                             TFORM9  = '18A     '           / format for column 9                            TTYPE10 = 'd99<Delta<1deg'     / label for column 10                            TFORM10 = '18A     '           / format for column 10                           TTYPE11 = 'Delta_32_r99'       / label for column 11                            TFORM11 = 'E       '           / format for column 11                           TTYPE12 = 'Ang_Dist/d99'       / label for column 12                            TFORM12 = 'E       '           / format for column 12                           TTYPE13 = '3FGL_seed<d99'      / label for column 13                            TFORM13 = 'L       '           / format for column 13                           TTYPE14 = 'Flags   '           / label for column 14                            TFORM14 = '7A      '           / format for column 14                           DATE-HDU= '2015-04-28T21:06:33' / Date of HDU creation (UTC)                    STILVERS= '3.0-6   '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / Author class in STIL soEND                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             2FGL J0004.2+2208                      BÙvɸR>F§ð@¬Ôþ@²F                                    ÄyÀÄyÀT       2FGL J0011.3+0054 PMN J0011+0058       BÌ¢NÂqhs>dZ@Ł@×
T                                    ÄyÀÄyÀF      2FGL J0013.8+1907 GB6 J0013+1910       BݒoÂ+n˜>#×
@'vÉ@•T                                    ÄyÀÄyÀ       2FGL J0014.3-0509                      BÆ¿}"Ÿ¾>-V@†ùÛ@záF3FGL J0014.3-0455                   >¤Ý/?9™šTF      2FGL J0118.6-4631                      Cœî‹¾w>	7L@t¼?ä"F                                    ÄyÀÄyÀ       2FGL J0124.6-2322                      C<"Â£8Õ=çl‹@ï"Ñ@×
F                  3FGL J0123.7-2312 >^5??œÌÍS#F    2FGL J0128.0+6330                      Býþú?l1>'\@žáH@$záF                  3FGL J0128.4+6257 >Ý/?¡‰7F      2FGL J0129.4+2618                      CsuÂ"Ñ>ª~ú@›²@#çmF3FGL J0127.9+2551                   ?P Å?4ýôT       2FGL J0158.6+8558                      BøféAº">8Qì@‡®@!XF3FGL J0145.6+8600                   >«?0å`T       2FGL J0214.5+6251c                     C@B?¿\)>	7L@ƒ•@r°F                                    ÄyÀÄyÀc#F    2FGL J0218.7+6208c                     Cïß?y™š=Ÿ¾wA(Qì@1‡F3FGL J0217.3+6209                   >Týô?@ĜTS#c#F  2FGL J0219.1-1725 1RXS J021905.8-172503C?â‡ Å>P@Š{?õF                                    ÄyÀÄyÀT       2FGL J0221.3+6025c                     CÏ\¿+=áG®@'‡+@í'F                  3FGL J0221.1+6059 >È1'?¹º^c#F    2FGL J0221.4+6257c                     CöF?í'h=ñ©üAÀƒ@(£×F                  3FGL J0223.5+6313 >¡ÊÁ?Ž{TS#c#F  2FGL J0227.2+6029c                     Cx"¾aG®=Ƨð@Â5?@ƒF                                    ÄyÀÄyÀc#F    2FGL J0241.3+6548                      CàÅ@©™š=¡ÊÁ@óSø?ûƨF3FGL J0241.3+6542                   >V?DZT       2FGL J0308.7+5954                      CZá?¿|î>NÙ@Â@vÉF                                    ÄyÀÄyÀF      2FGL J0330.3+5816c                     C"{?ÌIº>:^5@ÖvÉ@p¤F                  3FGL J0327.4+5828c>¯²?Ÿ|îc#F    2FGL J0332.5-1118 NVSS J033223-111951  CF2òÂD0!>2-@£…@¬T                                    ÄyÀÄyÀT       2FGL J0404.0+3843                      C"ÑÁ#÷Ï>Xb@Žn˜@#¶FF                                    ÄyÀÄyÀF      2FGL J0404.6+5822                      Cå@ŽÐå>:^5@'‰7@(öF                                    ÄyÀÄyÀF      2FGL J0409.5+0509                      C:/Â2->‡+@«;d@"n˜F                                    ÄyÀÄyÀ       2FGL J0414.9-0855                      CJ ƒÂãT>Ÿ¾@'=q?´záF3FGL J0414.9-0840                   >¬1?;çmT       2FGL J0415.2+5518                      C5Ã@L(ö=ûçm@¬¬@Ÿ¾F                                    ÄyÀÄyÀF      2FGL J0423.4+5612                      Cff@"Äœ>F§ð@KÇ?Ú=qF                  3FGL J0425.8+5600 >ž¸R?VTF      2FGL J0428.0-3845                      CqÖFÂ/²>G®@ӝ²@=VF3FGL J0427.3-3900                   >¤Z?`TF      2FGL J0430.2+3508c                     C%suÁhs>t¼@áhs@QìF                  3FGL J0426.3+3510 >æéy?â\TS#c#F  2FGL J0431.5+3622                      C$·
Áñª>‡+@"Ñ@È´F3FGL J0429.8+3611c                  ?éy?<(öT       2FGL J0436.2+6759 GB6 J0437+6757       C
¢A[…=ùÛ#@‹Æ¨@	XF                                    ÄyÀÄyÀ       2FGL J0440.1-3211 PKS 0437-322         Ci\jÂ"ŽV>F§ð@‰ÊÁ?ÂñªF3FGL J0439.6-3159                   >Ÿ¾w?8QìT       2FGL J0440.5+2554c                     C.DÁX>q©ü@7L@©üF                                    ÄyÀÄyÀc#F    2FGL J0458.4+0654                      C@ÂÁªƒ>¬@±hs@1F3FGL J0457.0+0643                   >àĜ?["ÑTF      2FGL J0503.2+4643                      C ¢@Hb>9X@ºn˜@/F                                    ÄyÀÄyÀ       2FGL J0530.8-0517cPMN J0529-0519       CP`BÁ¢™š>Oß@¶Ðå@SøF                                    ÄyÀÄyÀc#F    2FGL J0531.8-3831 PMN J0532-3848       CsffÁû=q>NÙ@¨ÌÍ@&ÙF                  3FGL J0533.8-3754 >®{@
^5F      2FGL J0532.5-7223 PMN J0533-7216       C°ƒÁý—>-V@\)@#"ÑF                  3FGL J0529.8-7242 >ß;?®V       2FGL J0534.8-0548c                     CQ\îÁMÓ=ó¶F@À›¦@
F                  3FGL J0535.7-0617c>q©ü@ffTc#F    2FGL J0534.9-0450c                     CPr-Á™º^>P@›¥ã@	™šF                                    ÄyÀÄyÀc#F    2FGL J0539.3-0323                      CO ƒÁŒ²> Ĝ@ ýô@‹DF3FGL J0538.8-0341                   >Òn˜?Hr°T       2FGL J0541.8-0203c                     CN°¤Áƒ?}>n˜AÒò@$ZF                                    ÄyÀÄyÀc#F    2FGL J0543.2-0120c                     CN1ìÁ|1>‡+@°í'@(öF                                    ÄyÀÄyÀc#F    2FGL J0547.4+3722                      C,ø@–\>n˜@Œƒ@"ÑF                                    ÄyÀÄyÀF      2FGL J0547.5-0141c                     CO´Áo…>—P@Ãçm@¾wF                                    ÄyÀÄyÀc#F    2FGL J0607.5-0618c                     CUš ÁI÷Ï>B\@ñÊÁ@õÃF                                    ÄyÀÄyÀc#F    2FGL J0608.3+2037                      C=ÄZ>'ë…=çl‹AGãT@)%F                  3FGL J0609.3+2131 >ß;@SçmS      2FGL J0616.6+2425                      C;Z^@q™š>r°!@ƒ¶F@™šF                                    ÄyÀÄyÀTF      2FGL J0620.8-2556                      Ci…`ÁŽr°>C•@Ì1'@	ë…T                  3FGL J0622.4-2606 >˜b?§+TF      2FGL J0631.7+0428                      CN³3À›¦>˜"uA"´9@5?F                                    ÄyÀÄyÀF      2FGL J0633.8+7132                      C/\AÂ"Ñ>'J@•‰7@'¾wT3FGL J0636.7+7115                   >íV?J=qT       2FGL J0634.3+0356c                     COx"¿ÿ;d>ŽÙ@«l‹@£×F                  3FGL J0634.1+0424 >èr°?ƒ33c#F    2FGL J0636.0+0554                      CMëÇ¿8Qì>ŒÌÍAïž@$¼jF                                    ÄyÀÄyÀF      2FGL J0637.8+0737                      CLœ)>öE¢>P@æéy@2n˜F                  3FGL J0640.9+0752 >ûçm?ÒMÓ       2FGL J0641.2+7315                      C
{#AÉZ>$Ý/@ø"u@Û#T3FGL J0638.6+7324                   >™™š?St¼TF      2FGL J0642.9+0319                      CQ¾¾ùÛ>	7L@õhs@…F                                    ÄyÀÄyÀF      2FGL J0708.5-1020c                     C`u¿vE¢>9X@Å`B@4"F3FGL J0707.7-1035c                  >À?T¼jTS#c#F  2FGL J0713.5-0952                      C`;#>¹X>¦éy@äj@+¶FF                                    ÄyÀÄyÀ       2FGL J0725.6+2159 TXS 0723+220         CD¾Aˆr°>&éy@Ó+@%¡ËF                                    ÄyÀÄyÀF      2FGL J0753.2+1937                      CIs¶A°ýô>,1@Ž§ð@9%F                                    ÄyÀÄyÀF      2FGL J0758.0-2615c                     Cs©ü?Äýô>t¼j@¢@5?F3FGL J0755.2-2633                   ?8"u?wKÇTc#F    2FGL J0807.0-6511                      C‹3uÁˆ9X>>vÉ@‹;d?ŒIºF                                    ÄyÀÄyÀ       2FGL J0819.6-0803 RX J0819.2-0756      Cf´¼Aw¥ã>¬@Ž=q?ɺ^F                                    ÄyÀÄyÀT       2FGL J0821.0-4254                      C' Àd(ö=ÊÀƒ@šñª?þÙF                                    ÄyÀÄyÀF#E    2FGL J0823.4-4305                      C'MÓÀSC–=í'h@£KÇ?á%F                                    ÄyÀÄyÀF#E    2FGL J0842.9-4721                      C…ÀDzá=õAFÝ/@"\F                  3FGL J0839.1-4739 >Oß@&VS#F    2FGL J0844.9+6214                      CÀÅB›¦>8Qì@ƒ•@F                                    ÄyÀÄyÀ       2FGL J0846.0+2820                      CDVB8R>‹C–@"Äœ@ ĜF                                    ÄyÀÄyÀ       2FGL J0846.7-4053                      C'¹º?¾{>)ûç@ªE¢@vÉF                                    ÄyÀÄyÀF      2FGL J0848.5-4535                      C"¦¿›¥ã=ãSøA7‰7@<¬F                  3FGL J0843.1-4546 >["Ñ@²-TS      2FGL J0848.7-4324                      CƒÐå>D›¦>¥ãAxQì@E¢T3FGL J0847.4-4327                   >¸Ôþ?+TS#F    2FGL J0850.1-4846                      C…ùXÀ@r°>¸@ó|î@ õÃF                                    ÄyÀÄyÀTF      2FGL J0853.5-4711                      C…Œ¬¿Èr°>¸@Þ~ú@	hsF                                    ÄyÀÄyÀE      2FGL J0855.4-4625                      C…\)¿Rñª=ãSø@Æn˜@	hsF                                    ÄyÀÄyÀE      2FGL J0858.0-4815                      C†2-¿×P>2-Ab@2n˜F                  3FGL J0855.4-4818 >›¥ã?·ïžS#F    2FGL J0858.3-4333                      C"nÙ?¶È´>PAb5?@1©üF                  3FGL J0854.4-4404 >¡ÊÁ@/\)TS      2FGL J0859.4-2532                      C{ôASïž>%@'Û#@"F                                    ÄyÀÄyÀ       2FGL J0900.5-4441c                     C"ýô?~vÉ>Ÿ¾@¶=q@vÉF                                    ÄyÀÄyÀc#F    2FGL J0907.9-4716c                     C†a‰>aG®=å`B@îÐå@A‰F                  3FGL J0906.0-4705 >Z¬?ÞùÛc#F    2FGL J0908.7-2119                      Cy#TAŒP>%@‰Â@PF                  3FGL J0905.8-2127 >Ÿ?èr°T       2FGL J0910.4-5050 AT20G J091058-504807 C‡ÔZ¿ô›¦>VAFQì@&vÉT3FGL J0915.8-5110                   ?˜õÃ?DÝ/T       2FGL J0914.1-4756                      C†û#?ïž>™šA2Ðå@4‹DF                  3FGL J0914.5-4736 >–‡+?ŽvÉF      2FGL J0922.2-5214c                     Cˆø"¿Èb>G®AA‰@ ÅF                  3FGL J0923.8-5154 >·ÎÙ?–È´c#F    2FGL J0922.7+0435 GB6 J0922+0433       Cc°!B
ñª>)ûç@£ @F                                    ÄyÀÄyÀT       2FGL J0923.5+1508                      CWÚ^B!°!>=p¤@"Ý/@p¤T                                    ÄyÀÄyÀF      2FGL J0952.7-3717                      C…ðÅAR$Ý>ˆ´9@ÊÁ@ûçF                                    ÄyÀÄyÀ       2FGL J1010.7-5643c                     C^¾î{>™šAC–@(´9F                  3FGL J1008.6-5706 >ŒÌÍ?ÞùÛTS#c#F  2FGL J1014.1+2306 4C +23.24            CR}²BY?}>'ë…@©/@"MÓF                                    ÄyÀÄyÀ       2FGL J1020.0-6029                      CŽ¨ÕÀ:MÓ>ƒo@µ?}@6È´F3FGL J1016.5-6034                   ?o?Y™šTF      2FGL J1023.5-5749c                     CŽ B¾Û¥ã=49X@ëß;@5?F                  3FGL J1023.1-5745 ="t¼?˜r°S#c#F  2FGL J1023.6+0040 PSR J1023+0038       Csn˜B7"Ñ><j@¿@®F3FGL J1024.8+0105                   ?	7L?vTF      2FGL J1027.4-5730c                     CŽC×=ûçm=²-AHbN@4‹DF                  3FGL J1025.7-5659c>5?}@J°!S#c#F  2FGL J1029.5-2022                      Cƒ«çAû>@‰ÊÁ?ÿß;F                  3FGL J1030.4-2030 >wÎÙ?"Ý/       2FGL J1030.4-6015                      C$ÀxÕ>1&é@—@';dF                  3FGL J1025.9-5930 >³33@+33S#F    2FGL J1032.9-8401                      C•¢-Á±Iº=ë…@†~ú@
p¤F                  3FGL J1036.0-8317 >~ùÛ@=ÒòT       2FGL J1036.4-5828c                     Cf½Ù‡=Òñª@ŽÈ´@áHF3FGL J1039.1-5809                   ?
Òò?^vÉTc#F    2FGL J1038.6-5850c                     C<J¾\)=¸Qì@¬ÌÍ@	ÊÁF3FGL J1037.9-5843                   >JÀƒ?4ýôTc#F    2FGL J1050.3-5922c                     Cɽ,1> Ĝ@êMÓ@$‹DF                  3FGL J1048.2-5928 >ƒ•?'°!c#F    2FGL J1102.1-6308c                     C'zÀ6{>¾w@£\)@-F                                    ÄyÀÄyÀc#F    2FGL J1105.4-7622                      C"XsÁlÌÍ=ýó¶@¤j@ƨF                                    ÄyÀÄyÀF      2FGL J1118.9-6027c                     C'â>Å¡Ë>²-A	ó¶@+C–F                  3FGL J1125.6-6012 >‰7@Z-c#F    2FGL J1129.0-0532                      C†A'BN÷Ï>\)A@,í'F                  3FGL J1131.9-0503 >ŒIº@K¶FT       2FGL J1156.7-0751                      CŒ!'BRbN>…¸@ˆýô@l‹F                  3FGL J1159.6-0723 >Ñhs@›¦       2FGL J1208.6-2257                      C'}Bož>×
=@Œr°@%ó¶F3FGL J1207.6-2232                   ?,Iº?2n˜TF      2FGL J1219.7+0201 PKS 1217+02          CŽ`ÅBV>49X@'Û#@*n˜F                                    ÄyÀÄyÀT       2FGL J1226.9+4940 87GB 122531.6+494958 CÉB…ð!>‡+@Ÿ;d@‡F                  3FGL J1224.5+4957 >ùX?€ ÅF      2FGL J1248.6-5510                      C—C–@öE¢>A‰7@¥`B@ÒòF                  3FGL J1244.3-5515 >Ñhs?ÁG®F      2FGL J1255.8-5828                      C—Á‰@Œ£×>¶È´@KÇ@ ÔþF                  3FGL J1256.1-5919 ?ÌÍ?ƧðF      2FGL J1309.6-6230c                     C˜">'ë…>D›¦@Ãl‹@VF                  3FGL J1305.7-6241 >˜"u?Ï TS#c#F  2FGL J1317.2-6304                      C˜ì‹¾´9X>JA9 @SøF3FGL J1317.6-6315                   >Xb?bJTF      2FGL J1320.1-5756                      C™`ƒ@–éy=ë…@´Z@#¶FF                                    ÄyÀÄyÀF      2FGL J1329.5-3448                      C›à!AÛQì>333@…²-@ƨF                                    ÄyÀÄyÀF      2FGL J1339.2-2348                      CžeBu> Ĝ@²=q@ƨF3FGL J1338.6-2403                   >¡ÊÁ?\¬TF      2FGL J1407.6-5937c                     Cœ81?ê=q>?|î@™V@%F                  3FGL J1404.7-5844 >™™š@MVc#F    2FGL J1410.4+7411                      B筑B'LÍ=Ÿ¾wA?÷®F3FGL J1410.9+7406                   >	7L?9Û#T       2FGL J1414.1-5450                      C^5@Ä(ö>Kƨ@©™š@"¬F                                    ÄyÀÄyÀF      2FGL J1415.7-6520                      C›Ê=Ày%>o@í'@hsF3FGL J1413.2-6518                   >˜"u?]p¤TF      2FGL J1422.3-6841                      C›ˆ1Àè´9>¸@߅@%¸F                  3FGL J1424.6-6807 >`A‰@0ƒ       2FGL J1423.9-7842                      C™Ä9Á…n˜>"Ðå@7L@º^T3FGL J1422.8-7828                   >–‡+?Rn˜TS      2FGL J1427.6-6048c                     C2°½º^5=\@»dZ@/+F                                    ÄyÀÄyÀc#F    2FGL J1437.2-5211                      CŸtÝ@ë¾w>H´9@œ¬@ƨF                                    ÄyÀÄyÀF      2FGL J1441.1-3304 PKS 1438-328         C¤AÃ?}>~ùÛ@«¶F@0ÔþT                                    ÄyÀÄyÀTF      2FGL J1502.4+4804                      B¢}BdH´>1&éASø@(£×T                  3FGL J1500.6+4750 >ž¸R?œjTS      2FGL J1506.9+1052                      AH"BXúá=×
=@ƒÆ¨@6ffF                                    ÄyÀÄyÀF      2FGL J1508.9-4342 PMN J1509-4340       C£ÑhAGP>~ùÛ@Ôþ@)hsT                                    ÄyÀÄyÀ       2FGL J1510.9-5808c                     C @½Û"Ñ=ß;d@V@£×F3FGL J1510.2-5754                   >"zá?S33Tc#F    2FGL J1513.9-2256                      CªmÓAéçm>$Ý@ˆj?û…F                  3FGL J1512.2-2255 >`A‰?Ú^5       2FGL J1551.0-4636                      C¦5@º¸R>%ãT@â¬@$IºF                                    ÄyÀÄyÀF      2FGL J1551.3-5333c                     C£àÅ>Ïß;=ó¶F@¶ñª@r°F                  3FGL J1549.1-5347c>u?θRS#c#F  2FGL J1552.8-4824                      C¥™7@ˆ1>vÈ´@Ò5?@"MÓF                  3FGL J1549.4-4832 >Ձ?®—F      2FGL J1601.1-4220                      C¨"o@ýë…>F§ð@êñª@F                  3FGL J1557.0-4225 >ÿ|î?Á©üT       2FGL J1610.1-4808                      C¦ÅÃ@#dZ>F§ðAJ@:^5F                                    ÄyÀÄyÀF      2FGL J1614.9-5212                      C¥©Û¿nV=õ@V?ý/F                                    ÄyÀÄyÀF#E    2FGL J1617.5-2657                      C®Ø´A…MÓ>‡+@‡|î@éyF                                    ÄyÀÄyÀ       2FGL J1617.6-4219                      C©D@»33>'ë…@ºMÓ@3dZF                  3FGL J1613.4-4222 >ï ?Ö§ðTF      2FGL J1618.0-5825                      C£¦fÀ¶‡+=÷ÎÙ@¸Iº@%'hF                  3FGL J1617.4-5846 >dZ?Å`BF      2FGL J1619.0-4650                      C§ÄZ@?}>ڟ¾A)33@%¸F                  3FGL J1624.1-4700 ?)ûç?ª^5F      2FGL J1619.6-4509                      C¨eã@e>&éy@¯dZ@bF                  3FGL J1615.6-4450 >±©ü@®F      2FGL J1619.7-5040c                     C¦uþ³¶F=²-@ËKÇ@G®F                  3FGL J1619.0-5014c>A‰7@®c#F#E  2FGL J1620.6-5111c                     C¦Tþ¿Që…>¸AÙ@0bF3FGL J1620.0-5101                   >V?l‹DTS#c#F#E2FGL J1623.2+4328                      BˆÔ{B2²>#×
@–Àƒ@%VF                                    ÄyÀÄyÀ       2FGL J1624.0-4941c                     C§
Ó¾zá=ë…@°1@§ðF                                    ÄyÀÄyÀc#F    2FGL J1624.2-2124                      C±ŒJAš>çïžAçm@¾wF3FGL J1625.6-2058                   ?4¼j?DZTF      2FGL J1624.4+1123                      AÒ;dBî˜>¾ùÛ@ŒbN@)G®F                                    ÄyÀÄyÀF      2FGL J1627.0-2425cPMN J1626-2426       C°'oA†Oß=ñ©üAfE¢@~úF3FGL J1626.2-2428c                  >LÌÍ?a%TS#c#F  2FGL J1629.6-6141                      C¢ú=ÁE¢>%ãTA+C–@%VT3FGL J1630.3-6126                   >Á‰7?8ÔþT       2FGL J1630.1-4615                      C¨¤þ?Á%>IºA5hs@7²F                  3FGL J1628.4-4546 >æéy?Ÿß;F      2FGL J1630.2-4752                      C¨B>Ÿ=•@¢ff?òMÓF                                    ÄyÀÄyÀF#E    2FGL J1631.6-2819                      C¯iXAW"Ñ>ŠÀƒ@'J@*-F                                    ÄyÀÄyÀ       2FGL J1631.7-4720c                     C¨Vé?ë…=ÌÌÍA‡@
/F                                    ÄyÀÄyÀc#F#E  2FGL J1632.6-2328c                     C±boAƒ•>t¼@Æ°!@ĜF                                    ÄyÀÄyÀTc#F    2FGL J1634.4-4743c                     C¨[½C–=uA`B@¸RF                                    ÄyÀÄyÀc#F#E  2FGL J1636.3-4740c                     C¨{d¾q©ü=OßAU‡@¬F3FGL J1636.2-4734                   >$Ý?J~úTc#F#E  2FGL J1636.6-0841                      @û¾wAÆG®>H´9@˜1'@ñªF                                    ÄyÀÄyÀ       2FGL J1638.0-4703c                     C¨Ï¾¼Ôýô=%AY@"-F                  3FGL J1638.6-4654 >n˜?Ÿ²c#F    2FGL J1639.7-5504                      C¥çmÀ±ó¶=È´9@»;d@2n˜F                                    ÄyÀÄyÀTF      2FGL J1643.3-4928                      C¨3TÀ\>Oß;@»dZ@"uF                  3FGL J1643.6-5002 >¼í'?ÆÈ´       2FGL J1647.0+4351                      B‰¥ãB!\)>8Qì@Â@E¢F                                    ÄyÀÄyÀT       2FGL J1648.1-4930                      C¨p¤À:J>$Ý/@" Å@jF                                    ÄyÀÄyÀF      2FGL J1651.8-4439c                     Cª€b¾ß;>q©ü@ÐÔþ@"uF3FGL J1650.0-4438c                  >Ó÷Ï?FéyTc#F    2FGL J1653.9-4627c                     C©ì¿ÛdZ=Ù‡@υ@Ÿ¾F                  3FGL J1651.5-4626 >=p¤@
TS#c#F  2FGL J1656.4-0738                      A<ùÛAªvÉ>"@•‰7@ffF                                    ÄyÀÄyÀF      2FGL J1657.1-1027 PMN J1657-1021       AvÉA
=>t¼j@¶ff@Ÿ¾F                                    ÄyÀÄyÀ       2FGL J1658.1-4743                      C©¦%ÀD(ö=áG®@Ä£×@ƒF                  3FGL J1655.5-4748 >ŒÌÍ?ÌjF      2FGL J1700.8-4912                      C©4{ÀŠŸ¾>;dZ@Šn˜@MÓF3FGL J1701.1-4930                   >¯²?dÝ/TS#F    2FGL J1704.9-4618                      Cª'NÀG >""AùÛ@"=qF                  3FGL J1702.1-4623 >äZ?Ž¸RF      2FGL J1708.4+1003c                     AòñªAÛSø>hs@–V@)XF                  3FGL J1705.5+0948 >Òñª?ë"Ñc#F    2FGL J1709.0-0821                      AOOßA'‹D>k…@­p¤@5?F                  3FGL J1709.4-0917 >ß;d@	G®T       2FGL J1710.5-5020                      C©8RÀÈ9X>#×
Azá@33F3FGL J1711.5-5029                   >‹C–?J=qTF      2FGL J1716.6-0526c                     A"÷ÏA'È´>F§ð@Øýô@SøF                                    ÄyÀÄyÀc#F    2FGL J1721.5-0718c                     Ay¡ËAÛ#>C–@Àr°@+×
F                                    ÄyÀÄyÀc#F    2FGL J1726.6-3545                      C°J¾ Äœ>!ÊÁA¬@IºF3FGL J1725.7-3555c                  >¸Qì?6E¢TS#F    2FGL J1727.8-2308                      @0´9@Ïo=¬1@¹ãT@SøF                                    ÄyÀÄyÀF      2FGL J1728.0-2737c                     C³'Ñ@}ãT>¥ã@­V@!7LF3FGL J1729.5-2824                   ?oß;?f§ðTc#F    2FGL J1730.5-3350 PSR J1730-3350       C±'=¸Qì:ƒo@ÄF                                    ÄyÀÄyÀF      2FGL J1731.6-3234c                     C±§®?"u=¾vÉ@º¸R@XT                                    ÄyÀÄyÀc#F    2FGL J1733.2-2913c                     C³'ð@å`>6E¢@²n˜@r°F                  3FGL J1734.7-2930 >/?·ïžc#F    2FGL J1734.7-2533                      ?ʟ¾@u'h>¬A&"u@÷ÏF                  3FGL J1737.9-2511 >®{@®F      2FGL J1738.9-2908                      C³‡m?å`>záHAu"Ñ@,›¦F                  3FGL J1736.5-2839 >Þ¸R?Ót¼S#F    2FGL J1743.2-2304                      @—
=@a©ü>@ƒ@äí'@•T3FGL J1744.7-2252                   >öÈ´?VÈ´T       2FGL J1743.9-3039c                     C³,j¿
==´9X@™?}@¥ãF                  3FGL J1744.7-3043 >1&é?ƒoc#F    2FGL J1745.5-3028c                     C³V¿J~ú=ë…@ûç@ýôF                  3FGL J1745.1-3011 >Oß;?¸Qìc#F    2FGL J1745.6+0203                      AÙC–Axñª>På`@‡@¼jF                  3FGL J1747.1+0139 >þvÉ?Ž—       2FGL J1746.0+2316                      B?$ÝAÁĜ>Ðå`@¢@7ïžF                                    ÄyÀÄyÀF      2FGL J1747.3-2825c                     ?"MÓ½'hs=m'hA(Ðå@
JF3FGL J1747.0-2828                   =Ý/?D›¦TS#c#F  2FGL J1748.6-2913                      =¼j¿8Qì=‰7LAeÒò@,›¦F                  3FGL J1747.7-2904 >?ØõÃTS#F    2FGL J1748.8+3418                      Bn'Aج>)ûç@ÕÊÁ@ýôF3FGL J1748.0+3405                   >‹Æ¨?{¥ãT       2FGL J1748.9-3923                      C¯±'À¿Sø>%@ˆj@	º^F3FGL J1748.5-3912                   >u?U?}T       2FGL J1749.1+0515                      AôA‰Açm>'ïž@'ùÛ@
=F                  3FGL J1746.6+0433 >Ç®@÷ÏF      2FGL J1759.5-0521                      A±"ÑAÛ#>J@–Ðå@$9XF                                    ÄyÀÄyÀF      2FGL J1802.3-2445c                     @¯¥ã¿/>	7LA@2JF                  3FGL J1806.7-2451 >yÛ#@'\Tc#F    2FGL J1805.0-0845                      Až^5@Å&é=ãSø@»ÎÙ@×
F3FGL J1804.5-0850                   >o²?4záTF      2FGL J1807.7-0419                      AÀE¢@õãT>o@×l‹@ F                                    ÄyÀÄyÀF      2FGL J1808.5-2037c                     AÝ/¾¥`B=AvÉ@"~úF                  3FGL J1809.2-2016c>Iº^?öc#F    2FGL J1811.1-1905c                     A7¾%=¡ÊÁA6j@QìF                  3FGL J1810.1-1910 >På`?œ1S#c#F  2FGL J1813.6-2821                      @cƨÀ¡X>@Ž^5@dZF                                    ÄyÀÄyÀF      2FGL J1817.6-1651c                     Ab¬¾Ðå`>LÌÍ@Ǿw@ F                                    ÄyÀÄyÀc#F    2FGL J1819.3-1523                      Ay녽"t¼=õAšSø@,ZF3FGL J1818.7-1528                   >j~ú?.{TS      2FGL J1821.8+0830                      Bå`A&°!>Ÿ¾@"@ñªF                                    ÄyÀÄyÀT       2FGL J1824.5+1013                      BaHA)=ÎÙ@'@ÒòF3FGL J1824.0+1017                   >På`?.—T       2FGL J1829.1-0340c                     AØñª@PĜ>%ãT@…‰7@IºF                                    ÄyÀÄyÀc#F    2FGL J1831.2-1518                      AˆQìÀ$›¦>Rñª@œ1@0"uF                  3FGL J1829.2-1504 >µ?}?¾5?F      2FGL J1833.1-0437c                     AÕÔþ?÷P>;dZ@þ5?@'KÇF                                    ÄyÀÄyÀc#F    2FGL J1834.7-0705c                     AÅĜ>åãT=•A'Û#@²F                  3FGL J1833.9-0711 >>vÉ?Ÿ¾wTS#c#F#E2FGL J1835.4+1036                      B"‰7AdZ>'ïž@‡Sø@éyF                                    ÄyÀÄyÀTF      2FGL J1835.5-0649                      AÈff>Ç+=¥ãT@¥Oß?û"ÑF                  3FGL J1834.8-0630c>1&é@£×F#E    2FGL J1836.8-0623cVERA J1837-0628      A̾w>ž¸R=®{A²-@$9XF                                    ÄyÀÄyÀc#F#E  2FGL J1839.0-0102                      AôÈ´@ûç=ó¶FAt¼@F                                    ÄyÀÄyÀF      2FGL J1839.0-0539                      AÓë…>&éy<Ý/A½(ö@!XF3FGL J1838.9-0537                   =]/?TzáTS#E    2FGL J1839.3-0558c                     AÑ×
½¾w=OßAb@&éyF                  3FGL J1837.9-0607 >
=q@.éyTS#c#F#E2FGL J1839.7-0334c                     Aãhs?u>1&é@Èr°@' F                                    ÄyÀÄyÀc#F    2FGL J1841.2-0459c                     Aڕ¼49X>oA=xÕ@F                                    ÄyÀÄyÀTc#F#E  2FGL J1843.7-0312c                     Aé…>€>$ÝA…@+oF3FGL J1843.7-0322                   >s¶F?-ÒòTc#F    2FGL J1844.9-1116                      A±5?Àl¼j>B\A @ QìF3FGL J1843.6-1114                   >׍P?C•TF      2FGL J1846.6-2519                      A1Á$ Å>ixÕ@噚@l‹F3FGL J1845.5-2524                   >Ä"?+C–TF      2FGL J1847.2-0236                      Añ
=¾ƒ•=éxÕA\å`@$ÌÍF                                    ÄyÀÄyÀF      2FGL J1848.6+3241 B2 1846+32B          By·LAl£×=ûçm@ŸÎÙ@SøF3FGL J1848.6+3232                   >Xb?1&éTF      2FGL J1852.7+0047c                     B¾='hs>?|î@²È´@!º^F                  3FGL J1853.2+0006 >¹X?ô"c#F#E  2FGL J1856.2+0450c                     B#×?'ÊÁ>"AD¸R@:-F3FGL J1855.4+0454                   >s¶F?g®Tc#F    2FGL J1859.3+0312c                     BÇ®¾š¬=éxÕ@ɇ@/²F                  3FGL J1900.8+0337 >…¸@éyc#F    2FGL J1901.1+0427                      B
=¾1'=í'hA'"@'²T3FGL J1900.3+0411c                  >µÂ?o²       2FGL J1902.3-1106                      AÁÐåÀíë…>8Qì@³Sø@!ÊÁF                                    ÄyÀÄyÀF      2FGL J1904.9-3720c                     C³ä9Á"j>¾wA¥ã@
VF                  3FGL J1902.3-3702c>«?ã÷Ïc#F    2FGL J1912.0+1609 87GB 190942.8+160617 BFŠ=@7ß;=ÎÙ@Á@' F                                    ÄyÀÄyÀF      2FGL J1913.8-1237                      AÀ£×Á)ó¶>ŽV@‡C–@ÒòF3FGL J1912.6-1223                   >åãT?O\)TF      2FGL J1914.0+1436                      BAë…?ÜIº>¸R@ìƒ@&éyF                                    ÄyÀÄyÀF      2FGL J1914.4+0951c                     B1A‰¿n˜>o@°ýô@,¼jF3FGL J1915.2+0954                   >záH?EãTTc#F    2FGL J1919.5-7324                      C Ñ‰ÁßE¢>dZ@Òò@1Û#F                                    ÄyÀÄyÀ       2FGL J1921.1+1436c                     BE¬>NÙ=éxÕA@0´9F                  3FGL J1919.9+1407 >W
=@-`BS#c#F#E2FGL J1923.4+2013                      BZ@P>Ïß;@¶vÉ@*MÓF                  3FGL J1921.6+1934 ?&$Ý?˜õÃF      2FGL J1931.8+1325                      BEçmÀ(bN>ž5?@¹¡Ë@ ĜF                                    ÄyÀÄyÀF      2FGL J1936.5-0855                      AïÌÍÁ`áH>hr°@šE¢@°!F                                    ÄyÀÄyÀ       2FGL J1942.5-1024 NGC 6814             Aê"ÑÁ€1'>?|î@@"ÐåF                                    ÄyÀÄyÀ       2FGL J1942.7-8049c                     Cœ"×ÁæX>W
=@êÈ´@Û#F                  3FGL J1949.7-8109 >ÐbN?Š^5c#F    2FGL J1942.9-3528                      @ˆÔþÁÉÎÙ>7KÇ@šE¢@
/F3FGL J1943.2-3510                   >¶È´?e¡ËT       2FGL J1949.9+0907                      B?qªÁ	…>5?}@­hs@VF                                    ÄyÀÄyÀTF      2FGL J1952.6-3252                      @öJÁÓ9X?:¬@ÊÁ@záF3FGL J1957.0-3234                   ?•¸?S÷ÏTF      2FGL J1955.9-0241                      BàBÁyo>F§ð@µ™š@%`BF                  3FGL J1958.1-0243 >ô9X?'-F      2FGL J1958.6+4020                      B—ŒJ@¶V>/ @¯;d@áHF                                    ÄyÀÄyÀF      2FGL J1959.9+3336c                     BŒI7?ùX>t¼@îÙ@!™šF                                    ÄyÀÄyÀTc#F    2FGL J2002.8-2150                      A ÀƒÁÈ1'>‡+@ÊÁ@¥ãF                                    ÄyÀÄyÀ       2FGL J2006.5-2256                      Aš33ÁÑ©ü>)ûç@ÍX@²T3FGL J2006.0-2311                   >¤Ý/?XÔþT       2FGL J2006.9-1734                      AƼjÁ¾w>.{@–V@%'hF                                    ÄyÀÄyÀF      2FGL J2009.1-0339                      B©üÁ—t¼>A‰7@¼£×@—F                                    ÄyÀÄyÀF      2FGL J2009.8+2747                      B"½qÀ<¬>Á%@'Ÿ¾@1'F                                    ÄyÀÄyÀTF      2FGL J2012.4+3955c                     B™ª@N§ð=Û"ÑA	Û#@*°!F                                    ÄyÀÄyÀc#F    2FGL J2013.8+4115c                     Bœ,‹@oïž=ûçmA	²-@6ffF                  3FGL J2011.1+4203 >‰7L@^Ùc#F    2FGL J2017.4-3215                      A
=Áú1'>.{@¬Ôþ@)G®F                                    ÄyÀÄyÀF      2FGL J2020.0+4159                      Bž²°@L1>JAzá@8A‰F3FGL J2018.6+4213                   >Àƒ?l1TS#F    2FGL J2031.4-1842                      AÐÒòÁñ`B>"t¼@ƒ®@1º^T                                    ÄyÀÄyÀF      2FGL J2032.1+4049 Cyg X-3              BŸm?)xÕ=ß;dAYt¼@=VT                  3FGL J2028.5+4040c>ŒIº@$í'TS#F#E  2FGL J2033.6+3927                      B‹Ç¾Ã•=AP£×@QìF3FGL J2032.5+3921                   >j~ú?€TS#F    2FGL J2036.0+4224c                     B¢Ø?'ñª>.{@Ão@!©üF                  3FGL J2034.6+4302 >ª~ú@ë…TS#c#F  2FGL J2038.0+4145c                     B¢=ô>¦éy>dZAbN@2MÓF3FGL J2037.4+4132c                  >ºáH?1ë…TS#c#F  2FGL J2041.5+5003                      B°+…@Oß>¬@…ãT@í'F                                    ÄyÀÄyÀF#E    2FGL J2042.0+4252c                     B¤æé>ݲ->aG®A^5@'²F                  3FGL J2042.4+4209 >Ôýô?ޗS#c#F  2FGL J2043.3+5105                      B²+…@ª$Ý>¾wA/33@ ÔþF                  3FGL J2038.8+5113 >œ(ö@l‹F#E    2FGL J2047.9+4536c                     Bª†¨?¦È´>`A‰@×ÎÙ@~úF                                    ÄyÀÄyÀc#F    2FGL J2051.8+5054                      B³‰º@"ýô=¼j@ÍÛ#@—F                                    ÄyÀÄyÀF      2FGL J2055.8+4754                      B¯È1?Ý/>]/@©ü@ƒF                                    ÄyÀÄyÀF      2FGL J2103.3+4357c                     B«†¨¿ë…>"uA¬@$¼jF                  3FGL J2058.0+4347 >ÂJ@$Iºc#F    2FGL J2104.9+3555                      BŸãTÀíV=å`B@¬bN@E¢F                                    ÄyÀÄyÀF      2FGL J2107.6+2506                      BúáÁo>Kƨ@‡×
@©üF3FGL J2106.1+2505                   >ÌIº?[çmT       2FGL J2108.6-1603                      Bí'ÂÏß>{çm@²-@%F                                    ÄyÀÄyÀF      2FGL J2110.3+3822                      B¤ýqÀÒff>J@'^5@OßF                                    ÄyÀÄyÀ       2FGL J2112.3-4832                      C¯K…Â+âN>,1@´´9@,¬F                  3FGL J2107.7-4822 >Òn˜?õ¸F      2FGL J2124.0-1513                      B@ƒÂ"F¨>ƒo@‡•@-`BT                                    ÄyÀÄyÀF      2FGL J2125.0-4632                      C°;Â5Z>(õÃ@Ýp¤@IºF                  3FGL J2126.5-4605 >…¸@õà       2FGL J2128.7+5824                      BÅÒo@ª°!>KƨAQì@-VF                  3FGL J2125.8+5832 >¿|î?ˆõÃF      2FGL J2134.5-6513 PKS 2130-654         C£ëdÂ$xÕ=ãSø@Žn˜?ú~úF                                    ÄyÀÄyÀT       2FGL J2139.1-2054 RBS 1769             Añ¡ËÂ7¥ã>	7L@ƒçm?±hsF                  3FGL J2142.6-2029 >k…@~$ÝT       2FGL J2148.2+0659 4C +06.69            B~àBÂSø>¿|î@¶V@17LF                  3FGL J2145.7+0717 ?ýô?•ãTT       2FGL J2201.2+5926                      B͒ò@YxÕ>œ(ö@'ë…@‰7F                                    ÄyÀÄyÀF      2FGL J2219.6+5850                      Bнq?ŏ>9X@ÔZ@VF                                    ÄyÀÄyÀF      2FGL J2231.0+6512                      BÙÊÁ@Ç\)>PA
=@"ÑF                  3FGL J2221.6+6507 >î{@bNS      2FGL J2249.1+5758                      B֒o¿£×>"@ª°!?þÙF                                    ÄyÀÄyÀT       2FGL J2250.7+6305c                     Bۇ+@VvÉ=ë…@µV@%F                                    ÄyÀÄyÀTc#F    2FGL J2251.8+4211                      BÈÎVÁvQì>A‰7@""Ñ@ ƒF                  3FGL J2254.6+4253 ?0bN?¢-       2FGL J2257.5+6222c                     BÜNÙ@¾w>hs@ël‹@ bNF                  3FGL J2254.1+6229 >µÂ?'ÊÁc#F    2FGL J2332.5-5535                      C¢ƒÂh´9>n˜@æ-@$ÝF3FGL J2333.0-5525                   >€ƒ?1ë…T       2FGL J2333.3+6237                      Bä,?Œ‹D=÷ÎÙ@™º^@©üF                                    ÄyÀÄyÀF      2FGL J2347.2+0707                      BÀnÂQŠ==ÊÀƒ@噚?ûdZF3FGL J2346.7+0705                   >(õÃ?LIºT       2FGL J2356.0-5256                      C x´ÂxØ>A‰7A; @$IºT                  3FGL J2357.8-5310 >Ÿ;d?'%TS#F    2FGL J2356.3+0432                      BÄ#TÂ^˜">º^5@…™š@0"uF                                    ÄyÀÄyÀF      2FGL J2359.4+6751c                     Bì"@¯P>>vÉ@÷l‹@2~úF                  3FGL J0004.2+6757 >¤Ý/?¶È´S#c#F  XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  108 / width of table in bytes                        NAXIS2  =                  295 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   14 / number of columns                              EXTNAME = 'lost_1FGL'                                                           TTYPE1  = '1FGL_Source_Name'   / label for column 1                             TFORM1  = '18A     '           / format for column 1                            TTYPE2  = '1FGL_ASSOC'         / label for column 2                             TFORM2  = '17A     '           / format for column 2                            TTYPE3  = '1FGL_GLON'          / label for column 3                             TFORM3  = 'E       '           / format for column 3                            TTYPE4  = '1FGL_GLAT'          / label for column 4                             TFORM4  = 'E       '           / format for column 4                            TTYPE5  = '1FGL_Conf_95_SemiMajor' / label for column 5                         TFORM5  = 'E       '           / format for column 5                            TTYPE6  = '1FGL_Signif_Avg'    / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = '1FGL_Spectral_Index' / label for column 7                            TFORM7  = 'E       '           / format for column 7                            TTYPE8  = '1FGL_var_flag'      / label for column 8                             TFORM8  = 'L       '           / format for column 8                            TTYPE9  = '3FGL<d99'           / label for column 9                             TFORM9  = '18A     '           / format for column 9                            TTYPE10 = 'd99<Delta<1deg'     / label for column 10                            TFORM10 = '18A     '           / format for column 10                           TTYPE11 = 'Delta_31_r99'       / label for column 11                            TFORM11 = 'E       '           / format for column 11                           TTYPE12 = 'Ang_Dist/d99'       / label for column 12                            TFORM12 = 'E       '           / format for column 12                           TTYPE13 = '3FGL_seed<d99'      / label for column 13                            TFORM13 = 'L       '           / format for column 13                           TTYPE14 = 'Flags   '           / label for column 14                            TFORM14 = '7A      '           / format for column 14                           DATE-HDU= '2015-04-28T21:06:44' / Date of HDU creation (UTC)                    STILVERS= '3.0-6   '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / Author class in STIL soEND                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             1FGL J0000.8+6600c                 B럾@h£×=å`BA…@&vÉF                  3FGL J0000.1+6545 >k…?ÄœS#c#F  1FGL J0003.1+6227                  Bêƨ=Ý/=ó¶F@ù‰7@!º^F                  3FGL J0001.0+6314 >Ö?üjTS#F    1FGL J0004.3+2207                  Bك–ÂÊÁ>;dZ@–-@VF                                    ÄyÀÄyÀT       1FGL J0006.9+4652                  Bæ)üÁtùÛ>F§ðA"r°@#t¼F                  3FGL J0008.0+4713 >™‡?¨1'S      1FGL J0011.1+0050 CGRaBS J0011+0057BÌe`Âq—>öÈ´@¸Qì@ å`F                                    ÄyÀÄyÀ       1FGL J0017.7-0019                  BÑxRÂx>®—@¢\@8QìF3FGL J0016.3-0013                   ?…?+T       1FGL J0028.9-7028                  C˜ÔþÂ:#×>0 Å@ÈQì@1F                  3FGL J0029.1-7045 >ŽÙ?©ü       1FGL J0030.7+0724                  BãٚÂ\l‹=®{@ºáH?ÖéyF3FGL J0031.3+0724                   >49X?\(öT       1FGL J0038.6+2048                  BíÒòÂ'àB>@"33?Ðå`F                                    ÄyÀÄyÀ       1FGL J0059.6+1904                  Bû:áÂ/=º^5@»
=@´9F                                    ÄyÀÄyÀ       1FGL J0136.3-2220                  C>3u}ô=çl‹@"Z?ÌÌÍF                                    ÄyÀÄyÀ       1FGL J0147.4+1547                  C$œÂ3ì‹=ó¶F@©ü?çÎÙF                                    ÄyÀÄyÀ       1FGL J0214.1+6020                  C¿f$Ý>%ãT@ˆA‰@VF                                    ÄyÀÄyÀT       1FGL J0220.0+6257                  C͑?æE¢>"AxÕ@ÎÙF                  3FGL J0223.5+6313 >¦éy?¼1TF      1FGL J0224.0+6201c                 C!?‰7L=‡+A‡ÊÁ@1F                  3FGL J0224.0+6235 >¡G®?ëçmTS#c#F  1FGL J0226.0+3922                  C33ÁŸxÕ>·ÎÙ@©ãT@8QìF3FGL J0223.6+3927                   ?j?E`BTF      1FGL J0233.4+6654                  C·
@¿¥ã=0 Å@'=q?Ͳ-F                  3FGL J0228.5+6703 >'n˜?ã÷Ï       1FGL J0247.4-6003                  C‹ÿ}ÂNdZ=ÊÀƒ@ŽJ?ò°!F                  3FGL J0251.5-5959 >—P?Ýp¤T       1FGL J0256.1+0323                  C,f%Â<›¦>)ûç@³l‹@ùÛF3FGL J0256.3+0335                   >å`?CoT       1FGL J0256.9+2920                  CEÁÐ7L=í'h@†È´?×ÎÙF                                    ÄyÀÄyÀ       1FGL J0259.9+5925                  C
¡?ãT>Kƨ@ë…@(öF                  3FGL J0254.2+5903 >µ?}@çmF      1FGL J0305.0-0601 CRATES J0305-0607C9kÇÂO~ú>På`@—dZ@F                                    ÄyÀÄyÀT       1FGL J0311.3-0922                  C?YXÂR!Ë>
Oß@͸@E¢F3FGL J0312.1-0921                   >€?K…T       1FGL J0334.2+3233                  CqìÁ–ß;?G®@É©ü@3¥ãF3FGL J0336.5+3210                   ?O²?CoTF      1FGL J0336.0+7845                  CµA"™š='hs@ŒÌÍ?äýôF                  3FGL J0333.4+7853 >\)?«¥ã       1FGL J0338.8+1313                  C-~úÂ÷Ï=¼j@Ÿ…?ä9XF                  3FGL J0338.5+1303 >"u? ƒS      1FGL J0402.2+6810                  C<)A9?}=õ@Œ"?}/F                                    ÄyÀÄyÀ       1FGL J0404.5-0850                  CHuÂ#Á‰>H´9@"•@OßF                                    ÄyÀÄyÀ       1FGL J0411.6+5459                  C‹@'²>bN@Òò?ìIºF                                    ÄyÀÄyÀ       1FGL J0412.2+2103                  C-_}Á¬§ð>ƒ•@šÙ@)G®F                                    ÄyÀÄyÀF      1FGL J0422.1+0211 PKS 0420+022     C?–ÉÁû£×>Oß@Ž5?@"~úF                                    ÄyÀÄyÀ       1FGL J0427.3+2028                  C0WÁšƒ=éxÕ@—C–?·®F                                    ÄyÀÄyÀTF      1FGL J0427.5+0515                  C=ŒJÁäáH>W
=A‡+@.$ÝF3FGL J0426.6+0459                   >Ê=q?\jT       1FGL J0427.9+5556                  Cã@`B>zá@˜å`?¼(öF                  3FGL J0425.8+5600 >u?¢-       1FGL J0430.3+3511c                 C%påÁĜ>¸R@ϝ²@!‡F                  3FGL J0426.3+3510 >ë?䛦TS#c#F  1FGL J0439.6-0538                  CJ#Áþ5?>¬@ƒÆ¨?ºŸ¾F                                    ÄyÀÄyÀ       1FGL J0500.8+3437                  C)ð!À"A‰=´9X@²@ùÛF                  3FGL J0502.7+3438 >?|î@‹DT       1FGL J0502.9+1857                  C6ò-ÁZ->¦ff@†‡+@ffF                  3FGL J0502.6+1759 ?ýô?Óo       1FGL J0505.9+6121                  CþúAB‹D=¥ãT@™™š?Þ{F3FGL J0505.9+6114                   >™š?7ÎÙT       1FGL J0513.0+4048                  C&m?€å`=²-@¥‰7?ÒñªF3FGL J0512.9+4038                   >;dZ?d"TF      1FGL J0517.6-1737                  C[=²Áã;d>.{@·l‹@ë…F                  3FGL J0521.4-1740 >šŸ¾@?+F      1FGL J0520.2+2632                  C2ô¼ÀÀj=° Å@ٙš@17LT                  3FGL J0517.1+2628c>hr°@C33F      1FGL J0528.4+3838                  C)åã@ÌÍ>""@©ü@ÌÍF3FGL J0529.2+3822                   >Ü(ö?;çmTF      1FGL J0534.7-0531c                 CQòÁœzá=Ôýô@ݺ^@|îF                                    ÄyÀÄyÀTc#F    1FGL J0536.2-0607c                 CQÓuÁœ>zá@Œ£×@ÒòF3FGL J0535.7-0617c                  >ˆ´9?E`BTc#F    1FGL J0539.4-0400 CRATES J0539-0356CP9XÁŽ›¦>ß;@ƒP@²-F3FGL J0538.8-0341                   ??(õÃTF      1FGL J0540.4-0737c                 CS¾wÁ™ÊÁ=ÌÌÍ@–^5@	ûçF                                    ÄyÀÄyÀc#F    1FGL J0541.9-0204c                 CN¸RÁƒb=¡ÊÁ@Á7L@F                                    ÄyÀÄyÀc#F    1FGL J0549.9+2654c                 C6;d¾vÈ´>@ƒ@¶áH@.F                                    ÄyÀÄyÀTc#F    1FGL J0550.8-4400                  CzlÍÁçP>¬@¦{?ÎVF                  3FGL J0556.0-4353 >Oß@Y%T       1FGL J0551.6+0449c                 CI§ðÁ/p¤>}ó¶@¢E¢@-'hF                                    ÄyÀÄyÀc#F    1FGL J0600.5-2006                  CaóøÁŸV>Oß@Ł@=qF                  3FGL J0600.4-1934 ?ff?ƒ•       1FGL J0608.1-0630c                 CUÜjÁI33>ÌÌÍA%@"=qF                                    ÄyÀÄyÀc#F    1FGL J0608.3+2038c                 C=Ö>'n˜=¶E¢Aë…@
=F                  3FGL J0609.3+2131 >…¸@d1S#c#F  1FGL J0623.5+3330                  C3ïžAå`=ó¶F@ªéy@¼jF3FGL J0622.9+3326                   >;dZ?QhsTF      1FGL J0625.7+0001                  CQ÷LÀ¶vÉ>1'@"j?'n˜F                                    ÄyÀÄyÀ       1FGL J0625.9-0613                  CW›#Á>$Ý/@˜1@'PF                                    ÄyÀÄyÀ       1FGL J0630.1+0622                  CLÖ¿ç
==×
=@Üzá@|îF                  3FGL J0631.6+0644 >333@?ïž       1FGL J0634.3+0402c                 COaH¿úÀƒ>5?}A
ãT@t¼F                  3FGL J0634.1+0424 >¡G®?•`Bc#F    1FGL J0636.0+0458c                 CN½ô¿'Ðå="t¼@ÿïž@G®F                  3FGL J0637.5+0418 >2-@Œjc#F    1FGL J0641.5+1023c                 CJŒÍ@#>-V@'%@‹DF3FGL J0641.1+1004                   >Àƒ?_|îTc#F    1FGL J0645.5+0446                  CP–?["Ñ>¾ùÛ@¥‡@0ÔþF                                    ÄyÀÄyÀF      1FGL J0651.1-3022                  Cpr°ÁVE¢>=p¤@ŒQì@×
F                  3FGL J0648.1-3045 >ž5?@n˜       1FGL J0653.6+8236                  C9AסË="t¼@•Û#?¶‡+F                                    ÄyÀÄyÀ       1FGL J0705.9-1051c                 C`=q¿ÞÙ>0 Å@ÄQì@'hF                  3FGL J0704.1-1043 >Òñª?"oS#c#F  1FGL J0709.0-1116                  C`õ¿£o=Àƒ@¨Ôþ?ª~úF                  3FGL J0711.1-1037 >¤Z@'\)       1FGL J0713.7-0950                  C`8">Ó÷Ï>333@¦Ù@&È´F                                    ÄyÀÄyÀF      1FGL J0722.3+5837 BZB J0723+5841   CAHAÖÊÁ>t¼@'¬@
-F                                    ÄyÀÄyÀ       1FGL J0724.1-3522                  CxìÁó¶=ě¦@ÁG®@záF                  3FGL J0725.8-3532 >?|î@ÀƒF      1FGL J0724.7-2223c                 Cl‹DÀHb=ÊÀƒ@»;d@ A‰F                                    ÄyÀÄyÀc#F    1FGL J0724.7-4714                  C…Áe
=>>vÉ@¡¸@Ý/F                  3FGL J0726.6-4727 >£Sø?/       1FGL J0731.9-1517                  Cgw?àå`=ë…@9X@"ÑF                  3FGL J0729.7-1448 >¯ @;d       1FGL J0736.4+4053                  C2}Aˬ=—P@ŸÎÙ@ ÅF                  3FGL J0733.8+4108 >,1@O;d       1FGL J0742.1-4849c                 C'èÕÁF^5>ò°!@£"Ñ@;"ÑF                                    ÄyÀÄyÀc#F    1FGL J0747.1-2333                  CpF?N—>Që…@ó¶@bNF                                    ÄyÀÄyÀTF      1FGL J0747.4-3303                  CxS¶Àz°!=¶E¢A,ùÛ@1'F3FGL J0747.2-3311                   >zá?n{TF      1FGL J0753.1+4649                  C,M'Aí+=‹C–@‹o?ÿß;F                                    ÄyÀÄyÀT       1FGL J0753.6-2718                  Cto>,1>-V@œÝ/@JF                  3FGL J0755.2-2633 ?,Iº?V       1FGL J0827.9-3738 PKS B0826-373    C€T?
~ú>gl‹@¶V@+ƨT                                    ÄyÀÄyÀ       1FGL J0841.9-4620                  C"—+À%¸>ŒÌÍ@£
=?þÙF                  3FGL J0838.1-4615 ?¥ã?‰ûçS#F    1FGL J0842.2+0251 BZB J0842+0252   C_¤œAζF=—P@ºE¢?ç®F                                    ÄyÀÄyÀ       1FGL J0845.5-4327c                 Cƒ¦é¾™‡>Oß;@œí'@QìF3FGL J0847.4-4327                   >Ôzá?YXTc#F    1FGL J0845.9-0713                  Ciœ)A«£×>8Qì@¬Z@5?F3FGL J0846.7-0651                   ?õÃ?CoT       1FGL J0847.4+1517                  CS{dBÁ‰=´9X@"•@ffF                                    ÄyÀÄyÀ       1FGL J0848.6+0504                  C^Q'AâP>n˜@­/?žÙF3FGL J0849.3+0458                   >ŠÀƒ?-OßT       1FGL J0849.0-6754                  CÁodZ>|í'@'—@M¡ËF                                    ÄyÀÄyÀ       1FGL J0857.7-4345                  C"y?›C–>V@ÝÒò@éyF                  3FGL J0854.4-4404 >œ¬@
°!TS      1FGL J0857.9-2553                  C{+ÇAL1>xÔþ@¦¬@$IºF                                    ÄyÀÄyÀ       1FGL J0900.5+3410                  C=ÔþB!õÃ>ß;@ƒ÷Ï@;dF                                    ÄyÀÄyÀ       1FGL J0902.5-4731c                 C†+…¿!‰7>A5?@ÊÁF                  3FGL J0859.3-4732 >"ýô?ëC–TS#c#F  1FGL J0906.3-4855c                 C†æ鿋çm>+@ót¼@ bNF                  3FGL J0908.4-4916 >ŠÀƒ?ä¼jTS#c#F  1FGL J0908.7-2119                  Cy$ZAŒ…=ÊÀƒ@bN@¼jF                  3FGL J0905.8-2127 >»dZ?ô"T       1FGL J0910.4-5055                  C‡Û¦¿úÀƒ=¥ãT@·ß;@"uT3FGL J0915.8-5110                   ?"Z?DÝ/TF      1FGL J0926.9+1452                  CX—
B$H´>­V@"Ôþ@.È´F                                    ÄyÀÄyÀ       1FGL J0942.1+4313                  C1GmBC=´9X@®5??¥`BF                                    ÄyÀÄyÀ       1FGL J0949.8+1757 CRATES J0949+1752CW{çB=8R>%ãT@¡%@9XF                                    ÄyÀÄyÀ       1FGL J0952.2+3926 BZB J0952+3936   C6Ô¼BL Å>J@Ž{@  ÅF                                    ÄyÀÄyÀT       1FGL J1006.3-5648                  CŒáH¿co=í'h@îE¢@"F                  3FGL J1002.5-5709 >bN@¬TS#F    1FGL J1014.0-3146                  C…ðÅA¡xÕ>¡G®@"¬@XF                  3FGL J1010.2-3120 >öÈ´?ñG®       1FGL J1016.2+3548                  C<V‡B`¦>¥ãT@Ð@-?}F3FGL J1018.3+3542                   ?
'h?HõÃT       1FGL J1029.2-6422                  C%À³ïž>"÷Ï@±X@;t¼F                  3FGL J1025.1-6507 >ì1?ï¾wF      1FGL J1034.7+7353                  C«BäZ>hs@ÕÊÁ@"-F                  3FGL J1026.5+7423 >¦ff@9XS      1FGL J1055.6-7611                  C"ðÁn¬>Týô@¶ff@17LF                                    ÄyÀÄyÀF      1FGL J1057.2-6026c                 C¦é¿"J=Ÿ¾wA2J@bF                  3FGL J1058.5-6106c>r°!@7;dS#c#F  1FGL J1101.3+1009                  CpÙBl1=‰7L@'È´?əšF                                    ÄyÀÄyÀ       1FGL J1104.0-6047c                 C'^¿"Ñ=%AF—@‰7F                  3FGL J1105.2-6113 >'ïž@/
=S#c#F  1FGL J1106.7-6150c                 C'tÝ¿¸r°=…¸@ݏ@=qF                                    ÄyÀÄyÀc#F    1FGL J1108.3+0210 PKS 1106+023     C}Û#B[›¦>‹Æ¨@KÇ@
ÒòF3FGL J1107.5+0223                   >ܬ?/ T       1FGL J1110.3-1622                  C‡IXB C–>
Oß@±Òò?üí'F                                    ÄyÀÄyÀ       1FGL J1110.4-4518                  CŽv¨A_ó¶>S÷Ï@…‰7@ ´9F                  3FGL J1107.4-4447 >¶È´@VS      1FGL J1112.1-6041c                 C'Š¾%=<jAšŸ¾@l‹F                  3FGL J1111.9-6058 =ÎÙ@0"uTS#c#F  1FGL J1115.2-6124c                 C'×
¿&§ð=Ôýô@÷t¼@bF                  3FGL J1112.0-6135 >_;d?õ?}c#F    1FGL J1129.2-0528                  C†@¤BOIº>aG®@¶°!@3×
F                  3FGL J1131.9-0503 >Á%@r°TF      1FGL J1136.0-6226c                 C"+#¿S¶F=Û"Ñ@Ë÷Ï@¶FF                  3FGL J1139.0-6244 >:^5@l‹c#F    1FGL J1136.5-7004                  C"KÇÁ{>Oß;@¨zá@;ƨF                  3FGL J1142.1-6941 >Å¡Ë?Ì1F      1FGL J1138.0+4109                  C%I7BŠÐb>\)@Ž‡+?ê=qF                                    ÄyÀÄyÀ       1FGL J1153.4-8108                  C–MqÁ"MÓ>µÂ@ÉxÕ@çmF                                    ÄyÀÄyÀTF      1FGL J1156.7-0751                  CŒ#3BRbN>G®@hs@²-F                  3FGL J1159.6-0723 >¡ÊÁ@*n˜       1FGL J1159.4-2149 PKS 1157-215     C bBÛ#>$ÝASG®@,ZT                  3FGL J1159.3-2226 >Y‡@;TS      1FGL J1207.4-6239                  C"ôœ¾Y‡="t¼A=
=@vÉF                  3FGL J1203.9-6243 >1'@DZTS#F    1FGL J1224.2+5012                  CÍÓB"±ª>)ûç@¶5?@.5?F3FGL J1224.5+4957                   >À?(´9T       1FGL J1241.6-6240c                 C–çÏ>/ >A‰7A@ ÔþF                  3FGL J1236.5-6154 >«@;ƨS#c#F  1FGL J1245.8-0632                  C–5Ba=q>«…@­Â@0"uF                                    ÄyÀÄyÀ       1FGL J1300.7-5547                  C˜ b@á'h>—P@åhs@2ñªF                  3FGL J1304.3-5535 >ýó¶?ó¶F      1FGL J1301.4-6245c                 C˜	º=¶E¢>JA°!@n˜F                  3FGL J1303.0-6312e>E¡Ë@S#c#F#E1FGL J1301.5-2046                  C™
/B(¸='hs@—"Ñ@¸F                  3FGL J1304.9-2109 >9X@žff       1FGL J1309.9-6229c                 C˜‰7>²->‡+@мj@"F3FGL J1311.8-6230                   >€ƒ?_|îTc#F    1FGL J1315.0-6235c                 C˜Ò°>™š>>vÉ@£dZ@çmF                                    ÄyÀÄyÀc#F    1FGL J1320.1-4007                  Cšo;A³MÓ>49X@¸R@%/F                                    ÄyÀÄyÀ       1FGL J1320.6-6258c                 C™;¾'n˜>JÀƒ@˜Z@r°F                                    ÄyÀÄyÀc#F    1FGL J1333.4-4036                  C›¾5A¬P>Øb@âáH@/ß;F3FGL J1335.2-4056                   ?*=q?7KÇTF      1FGL J1334.2-4448                  C›o;A‹->?|î@ÓKÇ@´9F3FGL J1333.8-4417                   ?1'?;dF      1FGL J1343.7-6239c                 Cšro¾Ç®=ó¶FA÷Ï@=qF                  3FGL J1345.1-6224 >^5??¯ c#F    1FGL J1350.8-6212c                 Cšåþ=Ÿ¾wAO?}@%F                  3FGL J1350.4-6224 >1'?Íp¤c      1FGL J1405.1-6123c                 C›ÒN>dZ=…¸AŽûç@&éF3FGL J1405.4-6119                   =áG®?A%Tc      1FGL J1407.5-0944                  C¦˜BCu>\)@©ü@5?F                                    ÄyÀÄyÀ       1FGL J1421.0+5421                  BÃþwBhàB>n˜A
r°@1hsF3FGL J1419.9+5425                   >l‹D?=ó¶T       1FGL J1422.7+3743 CLASS J1423+3737 B‡.Bˆ0!>Kƨ@³@(bF                  3FGL J1419.8+3819 >©xÕ@!‡T       1FGL J1441.8-6404                  CQìÀoP>@ƒ¥ã@¥ãF                                    ÄyÀÄyÀ       1FGL J1501.6-4204                  C£¦AhĜ>öÈ´@Á‰7@7PF                                    ÄyÀÄyÀTF      1FGL J1508.2-1306                  C­h1BZ>…¡Ë@•¡Ë?íó¶F                                    ÄyÀÄyÀ       1FGL J1509.7-0843                  C¯oßB#±'=ÎÙ@ƒ?ÝOßF                                    ÄyÀÄyÀ       1FGL J1511.9-0211                  C²ÒÑB4ë…>´¼j@¯¾w@%`BF                                    ÄyÀÄyÀ       1FGL J1515.5+5448                  B³¸BOÊÁ>‡+@"ýô?¯;dF                                    ÄyÀÄyÀ       1FGL J1527.6+4152                  Bˆ&fB[î˜=ÎÙ@–~ú?Þ¸RF                                    ÄyÀÄyÀ       1FGL J1536.6+8200 CLASS J1537+8154 BéO\BõÃ=ÊÀƒ@Ѳ-?Û"ÑF3FGL J1540.1+8155                   >%ãT?mOßT       1FGL J1542.6-5407c                 C£2ò??¾w=¾vÉ@õ¸@§ðF                                    ÄyÀÄyÀc#F    1FGL J1542.9-2559                  C¬=ÓAµÔþ>5?}@¡ÊÁ@¼jF3FGL J1544.1-2555                   >©ûç?HõÃT       1FGL J1548.9-5509c                 C£='¿ =Àƒ@Ðr°@+F                                    ÄyÀÄyÀc#F    1FGL J1553.6-0300c                 @¹&éBúá>E¡Ë@®@|îF3FGL J1553.3-0322c                  >æff?TýôTc#F    1FGL J1553.9+4952                  B/BBG®>G®@ªéy?ëƨF                                    ÄyÀÄyÀ       1FGL J1554.0-5345c                 C£ø1»å`B=Û"ÑA#¡Ë@|îF                  3FGL J1549.1-5347c>hr°@KTS#c    1FGL J1555.9-5226c                 C¤€Å?T9X=ÎÙ@ Qì@ýôF                                    ÄyÀÄyÀc#F    1FGL J1601.7-4217c                 C¨0å@üzá=ß;d@àýô@F                  3FGL J1557.0-4225 >Þ¸R@r°Tc#F    1FGL J1607.5-2030                  C°‰Aµ÷Ï=‹C–@µ'h@C–F                  3FGL J1607.9-2040 >bN?¡G®       1FGL J1613.6-5100c                 C¦h=¥ãT=‡+A-33@í'F                                    ÄyÀÄyÀc#E    1FGL J1616.6-5035c                 C¦Q'=u=%AùÛ@IºF                                    ÄyÀÄyÀc#E    1FGL J1619.3-5222                  C¥Ø1¿Âñª>MÒò@¢=q@
n˜F                  3FGL J1620.8-5149 >¦éy?èbF#E    1FGL J1619.7-5043c                 C¦qª¾È1'=•AC–@
ÐåF                  3FGL J1620.0-5101 >¸@SøS#c#E  1FGL J1620.9-2731                  C®äþA{²->B\@²‡+@|îF                                    ÄyÀÄyÀF      1FGL J1622.9-5008c                 C¦Ô¼¾¥`B=På`ADIº@ùÛF3FGL J1622.9-5004                   =° Å?7ÎÙTc      1FGL J1623.5-2345c                 C°ßAŽ£×>¶È´@›l‹@t¼F3FGL J1621.1-2331                   ?!‰7?vTc#F    1FGL J1623.7-4943c                 C§¾1'=° Å@ßïž@E¢F                                    ÄyÀÄyÀc      1FGL J1624.7-0642 4C -06.46        @ø1'Aâ£×=í'h@ŽMÓ@t¼F                                    ÄyÀÄyÀ       1FGL J1627.8-1711c                 C³;Aª™š>P@"õÃ@çmF                                    ÄyÀÄyÀc#F    1FGL J1628.6-2419c                 C°¼ÍA"²>:^5@¤Ý/@ÔþF3FGL J1628.2-2431c                  >¡ÊÁ?/ Tc#F    1FGL J1629.5-6147 PMN J1628-6152   C¢ï\Á+>&éyA;d@ÎÙF3FGL J1630.3-6126                   >\?{dZ       1FGL J1632.7-2431c                 C°ûA{ãT>/ @ß@xÕF                                    ÄyÀÄyÀTc#F    1FGL J1632.9-4802c                 C¨'m½På`=Y‡AxùÛ@
áHF                  3FGL J1632.4-4820 >Iº@¸Rc#E    1FGL J1639.5-5152                  C§RÀ[Sø=•AK?}@"~úF3FGL J1639.4-5146                   =÷ÎÙ?RñªT       1FGL J1642.5+3947                  B}µ?B$¬=e`BB:^@;dT                  3FGL J1640.6+3945 =È´9@r¬TS      1FGL J1647.9-1119                  @èĜA§ñª>1&é@'‰7@
?}F                                    ÄyÀÄyÀ       1FGL J1649.3-4501c                 Cª7ð¾;dZ>¬A&5?@jF                  3FGL J1650.0-4438c>ž¸R?¨õÃc      1FGL J1650.3-5410                  C¦¿ÀÅ%>zá@Æ¨@\)F                  3FGL J1645.9-5420 ?©ü?—®       1FGL J1656.9-1033                  AÌÍAœÐå>‰7L@¤Iº@+F                                    ÄyÀÄyÀ       1FGL J1702.4-4147c                 C¬9š;D›¦=£×
A¼j@&éF                                    ÄyÀÄyÀc#F    1FGL J1705.5-4034c                 C¬áË>ŒÌÍ=ë…@¶ñª@+F                  3FGL J1700.4-4019c>^5?@'Àƒc      1FGL J1707.1-4158c                 C¬kÇ¿O\)=¥ãT@¶$Ý@	%F                                    ÄyÀÄyÀc      1FGL J1707.9-4110c                 C¬È¾âMÓ>V@Í&é@l‹F                  3FGL J1705.5-4128c>š¬?ãt¼c#F    1FGL J1708.4-0755                  AT=qA•dZ>1&é@Ú~ú@#t¼F                                    ÄyÀÄyÀTF      1FGL J1709.8-2026                  @*ÀƒA7¸>
Oß@™‡@bF                                    ÄyÀÄyÀ       1FGL J1716.9-3830c                 C®]/¾ŒIº=° Å@³@£×F                                    ÄyÀÄyÀc      1FGL J1720.7-3707c                 C¯&F½ÎÙ=º^5@ü Å@…F                                    ÄyÀÄyÀc#F    1FGL J1724.0-3448c                 C°Kd?,‹D=²-@Ÿïž@XF                                    ÄyÀÄyÀc#F    1FGL J1726.2-0724                  AVArÔþ>'\A5?@ß;F3FGL J1727.6-0654                   ?çm?}ó¶F      1FGL J1726.2-3521c                 C°0że`B=ÌÌÍA
ñª@ F3FGL J1726.6-3530c                  >E¡Ë?l‹DTc#F    1FGL J1729.1-3452c                 C°Ž¸¾yÛ#=ûçm@åp¤@‡F                                    ÄyÀÄyÀc#F    1FGL J1729.1-3641c                 C¯Î¿Ÿ¾w=•@ß¾w@JF                                    ÄyÀÄyÀc#F    1FGL J1729.8-4148                  C­²òÀ…?}>@ŠŸ¾?¿²F                                    ÄyÀÄyÀ       1FGL J1730.0-3408c                 C°éº<u=×
=A,‡+@jF                                    ÄyÀÄyÀc      1FGL J1732.3-3243c                 C±¢ò>Å¡Ë=ýó¶A@$Ý@`BF                                    ÄyÀÄyÀc#F    1FGL J1733.2-2628                  ? A‰@hb>‰7LAf9X@p¤F                  3FGL J1732.4-2709 >Øb?ÒJF      1FGL J1735.1-0729                  A‰Ÿ¾ASº^>‡+@ǶF@QìF                                    ÄyÀÄyÀF      1FGL J1738.5-2656                  ?aÊÁ@ÎÙ>¥ãAu¶F@Ÿ¾F                  3FGL J1736.0-2701 >‡+@	™šS#F    1FGL J1740.3-3053c                 C²ÝP½yÛ#=áG®A£ñª@¥ãF3FGL J1741.1-3053                   >yÛ#?7
=TS#c    1FGL J1743.5-3314                  C²Í¿îvÉ=¸QìA<õÃ@1F                  3FGL J1742.6-3321 >/ ?¢n˜       1FGL J1744.0-2931c                 C³§¼e`B=ÔýôA%²@ë…F                                    ÄyÀÄyÀc      1FGL J1746.7-3233                  C²"œÀÒò=™™šA"E¢@ñªF3FGL J1746.8-3240                   >%?g®T       1FGL J1747.0+0221c                 AܾwAv(ö>…¡Ë@Ön˜@"-F                  3FGL J1747.1+0139 ?{?¢MÓc#F    1FGL J1747.6-2820c                 ??|=yÛ#A:ff@éyF                  3FGL J1747.0-2828 =å`B?ÝOßS#c#F  1FGL J1748.3-2916c                 <ÌÌÍ¿0å`=¾vÉ@ÞV@l‹F                  3FGL J1747.7-2904 >5?}?­/S#c#F  1FGL J1806.8-2109c                 A$ݾvÈ´>JAIº@%F                                    ÄyÀÄyÀc#F#E  1FGL J1807.0-0906                  AÈ´@±ûç?¾w@ɉ7@+oF3FGL J1804.5-0850                   ?vE¢?5?}T       1FGL J1810.9-1905c                 A6Ĝ½§ïž=´9XAC;d@´9F3FGL J1810.1-1910                   >Y‡?|¬TS#c    1FGL J1811.3-1959cPSR J1810-2005   A*£×¿=ÊÀƒ@‡çm@jF                                    ÄyÀÄyÀc#F    1FGL J1816.2-0942                  A¢/@QG®> A‰A$È´@0ÔþF                                    ÄyÀÄyÀF      1FGL J1817.6-1651c                 Ab¬¾ÐbN>‡+A¸@…F                                    ÄyÀÄyÀc#F    1FGL J1818.7-1557c                 ApĜ¾Rñª=ãSø@÷;d@ÒòF                                    ÄyÀÄyÀc#F    1FGL J1819.4-1518c                 A{?}½D›¦=ùÛ#A=¾w@‰7F3FGL J1818.7-1528                   >m'h?vE¢TS#c    1FGL J1821.1-1425c                 A…xÕºƒo=¬1A+ÊÁ@QìT                  3FGL J1821.6-1436c>)ûç?¯¾wS#c#E  1FGL J1822.6-0340                  AÒë…@–V>ŠÀƒ@ë @,"F                                    ÄyÀÄyÀF      1FGL J1823.0+0828                  BTþA">På`@‰@ûçF                                    ÄyÀÄyÀT       1FGL J1823.4-3009                  @<záÀøÔþ=²-Aýô@¾wF                  3FGL J1823.7-3019 >bN?¡ë…F      1FGL J1824.6+1013                  BffA("u=¼j@""@×
F3FGL J1824.0+1017                   >G®?ZŸ¾T       1FGL J1829.3-2423                  A®ÀÊMÓ=‰7L@Ëƨ?ÞùÛF3FGL J1828.9-2417                   >1'?d"T       1FGL J1829.6-1006c                 A«©ü>9X>	7LAÔþ@ÒòF                                    ÄyÀÄyÀc      1FGL J1830.0+0043                  Aùo@£
=>H´9@çƨ@'
=F                                    ÄyÀÄyÀ       1FGL J1830.1-0425                  AԍP@,j>bNAó¶@n˜F                                    ÄyÀÄyÀ       1FGL J1834.7-0709c                 AÅV>Þ5?=¶E¢A–ûç@£×F                  3FGL J1833.9-0711 >NÙ?%S#c#E  1FGL J1839.1-0543c                 AÓr°=ñ©ü=+B5[#@ûçF                  3FGL J1837.9-0607 =È´9@ £×S#c#E  1FGL J1842.0-1409                  A™ûçÀ‹¶F=Ÿ¾w@¬j@F                                    ÄyÀÄyÀTF      1FGL J1844.3-0309c                 Aê‡+>1'=…¸A
=@	Û#F                  3FGL J1843.7-0322 >&éy?Öffc      1FGL J1845.9-1133                  A°+À?Sø@½™š@/|îF3FGL J1843.6-1114                   ?V‡+?F§ðTS      1FGL J1846.0-0831                  AÅçmÀ,zá=Û"ÑA5&é@%ó¶F                                    ÄyÀÄyÀT       1FGL J1846.8-0233c                 Aðûç¾
Oß>%A×
@
?}F                                    ÄyÀÄyÀc#F    1FGL J1849.0-0055c                 Aþ¸R=ÎÙ=q©üA.^5@
°!F3FGL J1849.4-0057                   =Ý/?På`Tc      1FGL J1855.7-1136c                 A¸VÀÆ^5>A‰7@§¾w@KÇF                  3FGL J1856.1-1217 >œ¬@MÓc#F    1FGL J1857.1+0212c                 B)ü¾ƒ•=¬1A€ùÛ@jF                  3FGL J1857.9+0210 >¾w?¯|îc#F#E  1FGL J1902.3+0503c                 B¶F½çl‹="t¼A0J@‡+F                                    ÄyÀÄyÀc      1FGL J1903.8-3718c                 C³ÝqÁ'Äœ>@÷dZ@ƨF                  3FGL J1902.3-3702c>¥`B?¡‰7c#F    1FGL J1904.4-2725                  Al‹Ál¬>A‰7@«"Ñ@
áHF                                    ÄyÀÄyÀ       1FGL J1907.4-0358                  Aù§ðÀ«P>"›¦@÷\)@1XF                                    ÄyÀÄyÀF      1FGL J1908.2+0803c                 B(%½C–>¬A‡+@×
F                  3FGL J1904.9+0818 >å`@>Vc#F    1FGL J1913.2-0744                  AãÁt¼=²-@·l‹@§ðF                  3FGL J1912.0-0804 >333@ ´9       1FGL J1913.7+1007c                 B1녾ß;>LÌÍ@Óo@bF                  3FGL J1915.2+0954 >®{? bNc#F    1FGL J1919.9+6633                  BÃzáA¯å`>hs@›¥ã@¶FF                                    ÄyÀÄyÀ       1FGL J1925.1-1018 CRATES J1925-1018AÛxÕÁAÒò=m'h@öÐå@ffF                  3FGL J1924.8-1034 >D›¦?·®T       1FGL J1925.4-3811                  >¦ffÁµQì>"Ðå@¨ƒ@	XF                                    ÄyÀÄyÀ       1FGL J1926.5+1647c                 BOLÍ=Ƨð=ñ©ü@xÕ@´9F                                    ÄyÀÄyÀc#F    1FGL J1928.7-0506 CRATES J1928-0456BhsÁ)>ŠÀƒAR(ö@0QìF                                    ÄyÀÄyÀF      1FGL J1934.9+2031cJVAS J1935+2031  B`5?>t¼>ŽÙA@F                                    ÄyÀÄyÀc#F    1FGL J1938.2+2125c                 BdÓø½¼j>8Qì@ªff@1'F                                    ÄyÀÄyÀc#F    1FGL J1940.1+2209c                 BhG®½È´9>@ò~ú@
`BF                                    ÄyÀÄyÀc#F    1FGL J1943.4+2340c                 Bou¼‹C–=å`B@¶¸R@ÙF                                    ÄyÀÄyÀc#F    1FGL J1945.0-0724c                 B`BÁt$Ý=¾vÉAV@)Û#F                  3FGL J1947.9-0743 >‡®@>{c#F    1FGL J1948.6+2437                  Bt¶F¿—>1'@¡Ë@
¬F3FGL J1949.3+2433                   >p£×?;dZTS      1FGL J1950.0+0904                  B?[#Á
‹D=Àƒ@¬bN?ü‹DF                                    ÄyÀÄyÀT       1FGL J1956.2-0238                  B5?Áy²=ñ©ü@¾‡+@¥ãF                  3FGL J1958.1-0243 >Ôzá?"Ý/       1FGL J1958.9+3459                  BŽp¤@7\)=ýó¶@§²@õÃF                                    ÄyÀÄyÀTF      1FGL J2008.6-0419 3C 407           BæfÁ™
=>]/@‰%@ùÛF                                    ÄyÀÄyÀ       1FGL J2011.4-2903                  AQß;Áéff=×
=@ƒïž?ß;dF                                    ÄyÀÄyÀ       1FGL J2015.8-3251                  AáHÁøÙ>'ïž@¿²@0QìF                                    ÄyÀÄyÀ       1FGL J2025.9-2852 CGRaBS J2025-2845Ael‹Â­>\)@²MÓ@•F3FGL J2025.1-2858                   >ƒ•?E¡ËT       1FGL J2027.6+3335                  B'§mÀ7 =e`BA׬@ÒòT                  3FGL J2028.3+3332 =¼j?Ï|îS      1FGL J2029.0-1840                  AÏA‰Áío>B\@†V@jF                                    ÄyÀÄyÀ       1FGL J2032.4+4057 Cyg X-3          BŸ±'?333:ƒoA)×
@ T                  3FGL J2028.5+4040c>_;d@gKÇS#F#E  1FGL J2037.1+5718c                 B»An˜>!ÊÁ@…@—F                                    ÄyÀÄyÀc#F    1FGL J2037.2+4944                  B®Ðå@¨Äœ>^5?@‹²@bF                  3FGL J2035.8+4902 >®—@	º^F      1FGL J2040.0+4157c                 B£> Ĝ>Iº^A+@*\F                  3FGL J2037.4+4132c>¨r°?ûçmTS#c#F  1FGL J2040.4+4652                  BªáH@F—=¼j@؛¦@IºF                  3FGL J2041.1+4736 >"Ðå@•OßF      1FGL J2040.9-3701                  @®È´ÂáH>B\@Ÿ\)@¸F                  3FGL J2041.7-3732 >˜b?陚S      1FGL J2042.3+5041                  B±Oß@¦5?>ě¦@—dZ@!xÕF3FGL J2045.2+5026e                  ??ixÕS#F#E  1FGL J2049.1+3142                  B•;ÀóSø>%@¥`B@l‹F                                    ÄyÀÄyÀ       1FGL J2052.2+5059                  B³Àƒ@"í'=Ôýô@Ïo@ƒF                                    ÄyÀÄyÀF      1FGL J2054.0-3307                  A.bNÂî˜>wÎÙ@†ff@ ÔþF                                    ÄyÀÄyÀ       1FGL J2055.2+3144                  B–ËDÁ	hs>o²A@
=F                                    ÄyÀÄyÀ       1FGL J2057.4+3057                  B–7LÁKÇ>m'h@¼ýô@G®F                                    ÄyÀÄyÀ       1FGL J2058.8-3903                  @XbNÂ"Ðå=õ@²-?ÕãTF                                    ÄyÀÄyÀ       1FGL J2103.0-1127                  B{Â	ff=©ûç@£
=?îVF                  3FGL J2103.7-1113 >%ãT?äZ       1FGL J2105.9+6917                  BÒq'Ai×
>E¡Ë@•©ü@3÷ÏF                                    ÄyÀÄyÀ       1FGL J2108.2+5246c                 B¹²°@]?}>@%?ì1F                  3FGL J2114.0+5239 >^5?@ƒ
=c#F    1FGL J2110.3+3820                  B¤õ?ÀÓo=ÊÀƒ@¤¼j@
?}F                                    ÄyÀÄyÀ       1FGL J2110.6+0403                  BY¹XÁâ"u=å`B@Ÿ¶F@£×F                  3FGL J2110.0+0442 >ˆ´9@Ù       1FGL J2128.0+3623                  B§
PÁ'|î>J@ÄZ?ý'hF3FGL J2127.7+3612                   >Oß;?|(öT       1FGL J2140.8-6743                  C¢EÂ!éy>Týô@ÛdZ@CƨF                                    ÄyÀÄyÀ       1FGL J2147.0+3119                  B¥ÌJÁ†Ý/>Ÿ¾@˜Ôþ@%`BF                  3FGL J2144.2+3132 >""@Òò       1FGL J2148.5+0654 4C +06.69        B~ÀƒÂÅ¢>'n˜@ˆr°@#•F                  3FGL J2145.7+0717 >èr°?ݲ-T       1FGL J2152.4-7532                  CÏßÂLÍ>2-@Æ-@/®F                  3FGL J2147.3-7536 >ˆ´9?š^5       1FGL J2158.7+6547                  BÔäZA	Òò>¸R@»\)@ß;F                  3FGL J2153.9+6626 >¡ÊÁ@$ýôF      1FGL J2159.9-1234                  B0×
Â=‡+>A‰7@""u@ƒF                                    ÄyÀÄyÀ       1FGL J2204.3-5017                  C¬Ÿ¾ÂK$Ý>‰7@˜"@<(öF                                    ÄyÀÄyÀ       1FGL J2208.6+3903                  B·
ÁÁ[o=§ïž@ŒIº?§®F                                    ÄyÀÄyÀ       1FGL J2214.5+5949                  BÐÄ@.È´=ñ©ü@º§ð@ÐåF                  3FGL J2210.1+5925 >¹Û#?õãTF      1FGL J2227.4-7804                  C›ÐÂD=çl‹@ç @%p¤F                  3FGL J2230.5-7817 >LÌÍ?±hs       1FGL J2227.7-3036                  Ar°ÂiãT=ñ©ü@²@t¼F                                    ÄyÀÄyÀ       1FGL J2250.8+6336                  BÜ@s×
>hs@Õ/@"¬F                                    ÄyÀÄyÀTF      1FGL J2256.1+2414                  B·¹XÁü²>B\@É/@
ãTF3FGL J2255.1+2411                   >™™š?IxÕTS      1FGL J2321.4+1738                  B¼Ö =í'h@…¸?îvÉF                                    ÄyÀÄyÀ       1FGL J2322.3-0153 PKS 2320-021     BæéÂcÎÙ>>vÉ@¼¬@™šF                                    ÄyÀÄyÀ       1FGL J2325.8-4043                  C®ê‡}q>;dZAq¶F@÷ÏF                  3FGL J2328.4-4034 >å`?èbTS      1FGL J2328.6+1209                  Bº^5Â7‡+>S÷Ï@'Ù@
JF                                    ÄyÀÄyÀ       1FGL J2330.3-4745                  C§Ë€>$Ý/@¥7L@Ý/F3FGL J2329.9-4734                   >'hs?:áHT       1FGL J2334.2+4319                  BدžÁŠ×
=@"‹D?ý²-F                                    ÄyÀÄyÀ       1FGL J2347.3+0710                  BÀ"øÂQff>hs@®ùÛ?ÄýôF3FGL J2346.7+0705                   >gl‹?H1'T       1FGL J2357.2+0445                  BÅ-'Â^¾>cSø@Ö=q@:Ÿ¾F                                    ÄyÀÄyÀ       XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                   97 / width of table in bytes                        NAXIS2  =                   11 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   13 / number of columns                              EXTNAME = 'lost_0FGL'                                                           TTYPE1  = '0FGL_Source_Name'   / label for column 1                             TFORM1  = '17A     '           / format for column 1                            TTYPE2  = '0FGL_ASSOC'         / label for column 2                             TFORM2  = '16A     '           / format for column 2                            TTYPE3  = '0FGL_GLON'          / label for column 3                             TFORM3  = 'E       '           / format for column 3                            TTYPE4  = '0FGL_GLAT'          / label for column 4                             TFORM4  = 'E       '           / format for column 4                            TTYPE5  = '0FGL_Conf_95_Radius' / label for column 5                            TFORM5  = 'E       '           / format for column 5                            TTYPE6  = '0FGL_Sqrt_TS'       / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = '0FGL_var_flag'      / label for column 7                             TFORM7  = 'L       '           / format for column 7                            TTYPE8  = '3FGL<d99'           / label for column 8                             TFORM8  = '17A     '           / format for column 8                            TTYPE9  = 'd99<Delta<1deg'     / label for column 9                             TFORM9  = '18A     '           / format for column 9                            TTYPE10 = 'Delta_30_r99'       / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'Ang_Dist/d99'       / label for column 11                            TFORM11 = 'E       '           / format for column 11                           TTYPE12 = '3FGL_seed<d99'      / label for column 12                            TFORM12 = 'L       '           / format for column 12                           TTYPE13 = 'Flags   '           / label for column 13                            TFORM13 = '3A      '           / format for column 13                           DATE-HDU= '2015-04-28T21:06:54' / Date of HDU creation (UTC)                    STILVERS= '3.0-6   '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / Author class in STIL soEND                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             0FGL J0910.2-5044                C‡ÈÕ¿í'h>$Ý/AS33T3FGL J0915.8-5110                  ?–È´?UT   0FGL J1106.4-6055                C'B¿Ÿ¾>€ƒA,ÌÍF                 3FGL J1058.5-6106c>ݲ-@+TS  0FGL J1115.8-6108                C'Ôœ¾Ä›¦>["ÑAA™šF                 3FGL J1111.9-6038 >§l‹@²S  0FGL J1430.5-5918                C¤Ý?–$Ý=ó¶FA&ffF3FGL J1429.8-5910                  >=p¤?Q©üT   0FGL J1622.4-4945                C¦ïß¼t¼>7KÇA€F                 3FGL J1619.0-5014c>ž¸R@›¦S  0FGL J1634.9-4737                C¨kd¼ÌÌÍ=£×
AäÌÍF                 3FGL J1632.4-4820 >(õÃ@žÈ´S#E0FGL J1641.4+3939CLASS J1641+3935B|ô¼B$ô¼>"ÐåA™šT3FGL J1640.6+3945                  >{çm?6E¢TS  0FGL J1746.0-2900                C³þw½ãSø=‹C–BT                 3FGL J1745.3-2903c=ß;d?´¼jTS  0FGL J1836.1-0727                AÄt¼¼ÌÌÍ>^5?A&ffF                 3FGL J1833.9-0711 >¹X?Ú¬S#E0FGL J1844.1-0335                AçA‰¼‹C–>PA!™šF                 3FGL J1843.0-0359c>"÷Ï?և+TS  0FGL J2027.5+3334                B'—À6V=ñ©üA333F                 3FGL J2025.2+3340 >JÀƒ@ë…TS  XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                  104 / width of table in bytes                        NAXIS2  =                   17 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                   13 / number of columns                              EXTNAME = 'lost_1FHL'                                                           TTYPE1  = '1FHL_Source_Name'   / label for column 1                             TFORM1  = '17A     '           / format for column 1                            TTYPE2  = '1FHL_ASSOC'         / label for column 2                             TFORM2  = '20A     '           / format for column 2                            TTYPE3  = '1FHL_GLON'          / label for column 3                             TFORM3  = 'E       '           / format for column 3                            TTYPE4  = '1FHL_GLAT'          / label for column 4                             TFORM4  = 'E       '           / format for column 4                            TTYPE5  = '1FHL_Conf_95_SemiMajor' / label for column 5                         TFORM5  = 'E       '           / format for column 5                            TTYPE6  = '1FHL_Signif_Avg'    / label for column 6                             TFORM6  = 'E       '           / format for column 6                            TTYPE7  = '1FHL_Spectral_Index' / label for column 7                            TFORM7  = 'E       '           / format for column 7                            TTYPE8  = '3FGL<d99'           / label for column 8                             TFORM8  = '17A     '           / format for column 8                            TTYPE9  = 'd99<Delta<1deg'     / label for column 9                             TFORM9  = '18A     '           / format for column 9                            TTYPE10 = 'Delta_31h'          / label for column 10                            TFORM10 = 'E       '           / format for column 10                           TTYPE11 = 'Ang_Dist/d99'       / label for column 11                            TFORM11 = 'E       '           / format for column 11                           TTYPE12 = '3FGL_seed<d99'      / label for column 12                            TFORM12 = 'L       '           / format for column 12                           TTYPE13 = 'Flags   '           / label for column 13                            TFORM13 = '3A      '           / format for column 13                           DATE-HDU= '2015-04-28T21:07:06' / Date of HDU creation (UTC)                    STILVERS= '3.0-6   '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / Author class in STIL soEND                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             1FHL J0053.9+4030                    BöàÅÁ²ë…=ß;d@'n˜?"t¼                                   ÄyÀÄyÀ   1FHL J0432.2+5555                    Csu@«
=>@ƒ@å`?"zá                                   ÄyÀÄyÀT   1FHL J0605.4+2726                    C7|î@@õÃ=ě¦@ƒ33?ÿß;                                   ÄyÀÄyÀ   1FHL J0625.9+0002                    CQú À´ýô>$Ý@ƒC–@.‡+                                   ÄyÀÄyÀ   1FHL J0639.6-1244                    C_´ÁP=ÌÌÍ@'5?@ß;3FGL J0640.0-1252                  >'ïž?¾wT   1FHL J0845.8-5553AT20G J084549-555528CˆžÀÿ"Ñ=´9X@˜ýô@	‡                 3FGL J0845.1-5458 ?lÌÍ@ȓuT   1FHL J1122.7-3610                    CÈ´Aº¬=Ƨð@†Ù@pbN                 3FGL J1123.9-3653 ?>ùÛ@•ó¶   1FHL J1212.2+2318                    Cj%ãB ¶É>™š@ÊÁ@|‹D                                   ÄyÀÄyÀ   1FHL J1308.1-2839                    C™®VBF¨=ě¦@'©ü@£×                                   ÄyÀÄyÀT   1FHL J1407.1-6133                    C›éy»£×
=u@©hs@	xÕ                 3FGL J1409.7-6132 >™‡?ö§ðc  1FHL J1634.7-4705                    C¨œ>ºáH=º^5@†?î5?                 3FGL J1636.2-4734 ?
Òò@`1'Tc#E1FHL J1758.3-2340                    @¿P>j~ú=ÊÀƒ@Á7L@LÝ/                 3FGL J1758.8-2402 >\?þÙTc#E1FHL J1830.6-0147                    Aç°!@st¼=×
=@Š‡+@/                 3FGL J1829.3-0135c>Ÿ?™ûçTc  1FHL J1839.1-0557                    AÑ×
<t¼=´9X@‹
=?ÞvÉ                 3FGL J1837.9-0607 >­'h@	xÕTc#E1FHL J1839.4-0708                    AÉ°!¿^5>zá@–V?Ê~ú                 3FGL J1838.9-0646 >È´9?ȓuE  1FHL J1856.9+0252                    Br°=Àƒ=—P@Ç+?u                 3FGL J1857.9+0210 ?@@¥ë…   1FHL J2159.1-3344                    A?ÎÙÂR=q>1'@'Ðå?z¬                                   ÄyÀÄyÀ   
